A broken FEEC framework for electromagnetic problems on mapped multipatch domains

We present a framework for the structure-preserving approximation of partial differential equations on mapped multipatch domains, extending the classical theory of finite element exterior calculus (FEEC) to discrete de Rham sequences which are broken, i.e., fully discontinuous across the patch interfaces. Following the Conforming/Nonconforming Galerkin (CONGA) schemes developed in [http://dx.doi.org/10.1090/mcom/3079, arXiv:2109.02553, our approach is based on: (i) the identification of a conforming discrete de Rham sequence with stable commuting projection operators, (ii) the relaxation of the continuity constraints between patches, and (iii) the construction of conforming projections mapping back to the conforming subspaces, allowing to define discrete differentials on the broken sequence. This framework combines the advantages of conforming FEEC discretizations (e.g. commuting projections, discrete duality and Hodge-Helmholtz decompositions) with the data locality and implementation simplicity of interior penalty methods for discontinuous Galerkin discretizations. We apply it to several initial- and boundary-value problems, as well as eigenvalue problems arising in electromagnetics. In each case our formulations are shown to be well posed thanks to an appropriate stabilization of the jumps across the interfaces, and the solutions are extremely robust with respect to the stabilization parameter. Finally we describe a construction using tensor-product splines on mapped cartesian patches, and we detail the associated matrix operators. Our numerical experiments confirm the accuracy and stability of this discrete framework, and they allow us to verify that expected structure-preserving properties such as divergence or harmonic constraints are respected to floating-point accuracy.

==> plots/convergence_curves/plot_conv_eigs.py <==
import matplotlib.pyplot as plt
import matplotlib.colors as mcolors
import numpy as np

colors = mcolors.TABLEAU_COLORS
names = list(colors)


def plot_eigs(eigs_h, eigs_ref, p, nb_patches, title, fn, fn_errs, rel_error=True, err_min=1e-10, err_max=1):
    """
    each eigs_h is a dictionary with format: 
    eigs_h = {nc_1: [eigs_1, ... eigs_5], nc_2: [eigs_1, ... eigs_5], ...}
    where nc_i is the number of cells per patch
    """
    fig, ax = plt.subplots()
    fig2, ax2 = plt.subplots()

    # print( len(eigs_w), len(eigs))
    nb_eigs = len(eigs_ref)
    i = range(nb_eigs)

    ax.plot(i, eigs_ref, 'o', ms=7, mfc='None', mec='k', label='exact values', zorder=10)

    ic = 0
    for N, eigs in eigs_h.items():
        # N = nb of cells per dimension and per patch
        # print()
        nc_total = nb_patches * N**2
        ax.plot(i, eigs, '-o', ms=4, color=colors[names[ic]],             
            label='p = 2, nc = '+repr(nc_total)
            )
        if rel_error:
            err = np.array([ abs(ev-ev_ref)/max(ev,ev_ref) for ev, ev_ref in zip(eigs, eigs_ref) ]) 
        else:
            err = np.array([ abs(ev-ev_ref) for ev, ev_ref in zip(eigs, eigs_ref) ]) 
            
        ax2.plot(i, err, '-o', ms=4, color=colors[names[ic]], 
            # label='p = {}, nc = {}'.format(p, nc_total)
            label='nc = {}'.format(nc_total)
            )
        ic += 1

    for axi in [ax, ax2]:
        axi.set_title(title, fontsize=18)
        axi.set_xlabel('Index of eigenvalue', fontsize=16)
        axi.tick_params(axis='both', labelsize=16)
        axi.grid()
        axi.legend(loc='lower left', fontsize=12)

    ax.set_ylabel('Magnitude', fontsize=16)
    # ax.set_ylim([0, 15])

    ax2.set_ylabel('Error', fontsize=16)
    ax2.set_ylim([err_min, err_max])
    ax2.set_yscale('log')

    for f in [fig, fig2]:
        f.tight_layout()

    print("saving plot for '"+title+"' in figure '"+fn)
    fig.savefig(fn)
    print("saving plot for '"+title+"' in figure '"+fn_errs)
    fig2.savefig(fn_errs)
#    plt.plot()


# ------ ------ ------ ------ ------ ------ ------ ------ ------ ------ ------ 
# curved L-shape domain
# ------ ------ ------ ------ ------ ------ ------ ------ ------ ------ ------ 


# ref eigenvalues from Monique Dauge benchmark page
eigs_Lshape_ref = [
            0.181857115231E+01,
            0.349057623279E+01,
            0.100656015004E+02,
            0.101118862307E+02,
            0.124355372484E+02,
            ]


eigs_Lshape_p2 = {
    2: [
    1.8003690705707687, 3.4922559684646552, 10.213481284224397 , 10.234690179252645,  12.578115772816433
    ],
    4: [
     1.8109007895996037, 3.4904589063384375 , 10.072356163975678 , 10.116768381940387 , 12.429365569580018 
    ],
    8: [
    1.8154958534169552, 3.490523784791111 , 10.065984904609342 , 10.111925420564468 , 12.430263703399927 
    ],
    16: [
    1.8173469510728086 , 3.490561216167216 , 10.065624618747552 , 10.111798558384386 , 12.433272791207262 
    ],
}

eigs_Lshape_p3 = {
    2: [
    1.8094885965487748, 3.4902610800527514 , 10.068808664152712,  10.113468699395366, 12.422795297335428 
    ],
    4: [
    1.8146799673604903, 3.490492696762079 , 10.065711124722474 , 10.111615762152415 , 12.428467717366496 
    ],
    8: [
    1.8170122588682407 , 3.4905553733125965 , 10.06560256900845 , 10.111749655057855 , 12.432628364893947 
    ],
    16: [
    1.8179507852658343 ,  3.4905701250476113 ,  10.065601371278497 , 10.111832760361159 ,  12.434374388671715 
    ],
}

eigs_Lshape_p4 = {
    2: [
    1.8133431772385187, 3.4904400387275674 , 10.06579290251561, 10.11152290481856 , 12.426175962428903 
    ],
    4: [
    1.8161879926904252 , 3.490537839300938 , 10.06560264828481 , 10.111672584008423 , 12.431104659072929 
    ],
    8: [
    1.8176065269784782, 3.4905655264156046 , 10.065601272134861 , 10.111802161645468 , 12.433733128480103 
    ],
    16: [
    1.8181871452368377, 3.490572821403445 , 10.065601407543806 , 10.111853342899973 , 12.434816732006905 
    ],
}

eigs_Lshape_p5 = {
    2: [
    1.8152363075573597 , 3.490511481328446 , 10.065602466542252 , 10.111580870757194 , 12.429346676235152 
    ],
    4: [
    1.8169579115684709 , 3.490554663254663 , 10.065601145884921 , 10.111743383533668 , 12.432527896214665
    ],
    8: [
    1.8179080808122503 , 3.490569625242217 , 10.06560134018805 , 10.111828899783358 , 12.434295601979215 
    ],
    16: [
    1.818306996457288, 3.490574015839792 , 10.065601436526554 , 10.11186369999997 , 12.435041223346788 
   ],
}



# ------ ------ ------ ------ ------ ------ ------ ------ ------ ------ ------ 
title = '' #'curved L-shape domain'
eigs_ref = eigs_Lshape_ref
nb_patches = 3 
err_min = 1e-10
err_max = 1
# ------ ------ ------ ------ ------ ------ ------ ------ ------ ------ ------ 

eigs_h = eigs_Lshape_p2
p = 2
fn = 'L_shape_eigs_p{}.pdf'.format(p)
fn_errs = 'L_shape_eigserr_p{}.pdf'.format(p)
plot_eigs(eigs_h, eigs_ref, p, nb_patches, title, fn, fn_errs, err_min=err_min, err_max=err_max)

eigs_h = eigs_Lshape_p3
p = 3
fn = 'L_shape_eigs_p{}.pdf'.format(p)
fn_errs = 'L_shape_eigserr_p{}.pdf'.format(p)
plot_eigs(eigs_h, eigs_ref, p, nb_patches, title, fn, fn_errs, err_min=err_min, err_max=err_max)

eigs_h = eigs_Lshape_p4
p = 4
fn = 'L_shape_eigs_p{}.pdf'.format(p)
fn_errs = 'L_shape_eigserr_p{}.pdf'.format(p)
plot_eigs(eigs_h, eigs_ref, p, nb_patches, title, fn, fn_errs, err_min=err_min, err_max=err_max)

eigs_h = eigs_Lshape_p5
p = 5
fn = 'L_shape_eigs_p{}.pdf'.format(p)
fn_errs = 'L_shape_eigserr_p{}.pdf'.format(p)
plot_eigs(eigs_h, eigs_ref, p, nb_patches, title, fn, fn_errs, err_min=err_min, err_max=err_max)



# ------ ------ ------ ------ ------ ------ ------ ------ ------ ------ ------ 
# pretzel domain
# ------ ------ ------ ------ ------ ------ ------ ------ ------ ------ ------ 


# ref eigenvalues computed with nc=20 and deg=6 and gamma = 0 (and generalized ev-pbm)
eigs_pretzel_ref = [
            0.1795339843,
            0.1992261261,
            0.6992717244, 
            0.8709410438, 
            1.1945106937, 
            # 1.2546992683,
            ]


eigs_pretzel_p2 = {
    2: [
    0.17684435714644575 ,  0.19829425161888004 ,  0.6935759346713798 ,  0.8707216550163616 ,  1.1806811546652307 ,  #1.236047292707911 
    ],
    4: [
    0.17824202073977724, 0.1988789313078152 , 0.6968321503937279 , 0.8708865573679734 , 1.1889420703198257 , #1.2464980954916534
   ],
    8: [
    0.17892615237417475 , 0.19909486490475603 , 0.6982216994221485 , 0.87092732766146 , 1.1923678078525874 , #1.251307590321796 
    ],
    16: [
    0.17926468872126078 , 0.19917824088129388 , 0.6988380809435686 , 0.8709370547704421 , 1.1937249109071493 , #1.2533639161396237
    ],
}

eigs_pretzel_p3 = {
    2: [
    0.17808221851335682, 0.19883102805747666 , 0.696570286502958 , 0.8708729303003359 , 1.1878080638406914 , #1.2444993097598833 
   ],
    4: [
    0.17879434029040076 , 0.19906049998291775 , 0.697980945446619 , 0.870923253796697 , 1.191759865423718 , #1.2503744911501058 
    ],
    8: [
    0.17919671953723304 , 0.19916397012702058 , 0.6987216982802074 , 0.8709358053347667 , 1.1934785612675927 , #1.2529764149914349 
   ],
    16: [
    0.17939938891609408 , 0.19920530163363492 , 0.6990644771458654 , 0.8709394664922832 , 1.1941639017418084 , #1.254079204051179
    ],
}

eigs_pretzel_p4 = {
    2: [
    0.17857100423000638 , 0.1989919807073549 , 0.6974934276977554 , 0.8709127271541444 , 1.1908364549307822 , #1.2493254424173954 
   ],
    4: [
    0.1790404716206675 , 0.19912674014910015 , 0.6984356015683286 , 0.8709319396225192 , 1.1928831642224513 , #1.2521018171479148 
   ],
    8: [
    0.1793194930673605 , 0.1991902838046994 , 0.6989328613544759 , 0.8709382269685402 , 1.1939125501462475 ,# 1.253666805351069 
    ],
    16: [
    0.17946066696872398 , 0.1992157012733745 , 0.6991616523414018 , 0.8709402755017662 , 1.1943359225706933 , #1.2543761132133775 
    ],
}

eigs_pretzel_p5 = {
    2: [
    0.1788873935969535, 0.19908788181710957 , 0.6981793594695763 , 0.8709273080610844 , 1.1921418670697752 , #1.2508203936854516 
   ],
    4: [
    0.17918660278971532 , 0.1991622515992637 , 0.6987092814749203 , 0.870935695962157 , 1.1934318490068365 , #1.2528771928768467
    ],
    8: [
    0.17938907910331436 , 0.19920359613616911 , 0.6990484707735625 , 0.8709393330408517 , 1.1941315949616778 ,# 1.2540234394176968 
    ],
    16: [
    0.1794952202826079 , 0.19922093200754054 , 0.6992145124868654 , 0.8709406658375528 , 1.1944232567477284 , #1.2545334864255246 
   ],
}

# ------ ------ ------ ------ ------ ------ ------ ------ ------ ------ ------ 
title = '' # 'pretzel domain'
eigs_ref = eigs_pretzel_ref
nb_patches = 18
err_min = 1e-8
err_max = 1
# ------ ------ ------ ------ ------ ------ ------ ------ ------ ------ ------ 

eigs_h = eigs_pretzel_p2
p = 2
fn = 'pretzel_eigs_p{}.pdf'.format(p)
fn_errs = 'pretzel_eigserr_p{}.pdf'.format(p)
plot_eigs(eigs_h, eigs_ref, p, nb_patches, title, fn, fn_errs, err_min=err_min, err_max=err_max)

eigs_h = eigs_pretzel_p3
p = 3
fn = 'pretzel_eigs_p{}.pdf'.format(p)
fn_errs = 'pretzel_eigserr_p{}.pdf'.format(p)
plot_eigs(eigs_h, eigs_ref, p, nb_patches, title, fn, fn_errs, err_min=err_min, err_max=err_max)

eigs_h = eigs_pretzel_p4
p = 4
fn = 'pretzel_eigs_p{}.pdf'.format(p)
fn_errs = 'pretzel_eigserr_p{}.pdf'.format(p)
plot_eigs(eigs_h, eigs_ref, p, nb_patches, title, fn, fn_errs, err_min=err_min, err_max=err_max)

eigs_h = eigs_pretzel_p5
p = 5
fn = 'pretzel_eigs_p{}.pdf'.format(p)
fn_errs = 'pretzel_eigserr_p{}.pdf'.format(p)
plot_eigs(eigs_h, eigs_ref, p, nb_patches, title, fn, fn_errs, err_min=err_min, err_max=err_max)


==> plots/convergence_curves/plot_conv_rates.py <==
import matplotlib.pyplot as plt
import matplotlib.colors as mcolors
import numpy as np

#plt.rcParams.update({
#    'font.family': 'DeJavu Serif',
#    'font.serif' : ['Times New Roman']
#})

colors = mcolors.TABLEAU_COLORS
names = list(colors)

## TODO: replace Abscissas 'ncs' by proper nb_of_cells

def plot_errors(errors, ncs, title, filename, p_min, p_max):
  """
  errors: dictionary of the form {p: [err_1, err_2, .. err_n]}  corresponding to different cell numbers (per dim) N_1, .. N_n
  ncs: nb of cells per dimension [N_1, .. N_n]
  p_min, p_max: degrees to plot
  """
  
  fig, ax = plt.subplots()

#  plt.cla()
  for p in range(p_min,p_max+1):

    err = errors[p]
    #ord = ncs**(-p-1)*10
    hs = (2*np.pi)/ncs
    q = p+1
    # ord = 40*(hs/10)**(q)
    ord = .1*(hs/4)**(q)
    ax.plot(ncs, err, '-o', color=colors[names[p]], label='p = '+repr(p), ms=5)
    ax.plot(ncs, ord, '--', color=colors[names[p]], label='order '+repr(q))

    ax.grid()

  ax.set_title(title, fontsize=18)
  ax.set_xlabel('$N$', fontsize=16)
  ax.set_ylabel('Relative $L^2$ error', fontsize=16)
  ax.set_xscale('log')
  ax.set_yscale('log')
  ax.set_xticks(ncs)
  ax.set_xticklabels(ncs)#, fontsize=16)
  ax.tick_params(axis='both', labelsize=16)
  ax.minorticks_off()
  ax.grid(which='major', axis='y', linestyle='--', linewidth=0.5)
  ax.set_ylim([1e-10,1])

  # Legend
  handles, labels = ax.get_legend_handles_labels()
  handles = handles[::2] + handles[1::2]
  labels  = labels [::2] + labels [1::2]
  ax.legend(handles, labels, loc='lower left', ncol=2, fontsize=12)

  fig.tight_layout()
  print("saving plot for '"+title+"' in figure '"+filename)
  fig.savefig(filename)
#  plt.plot()


# nb of cells (1d)
# ncs = np.array([10      , 20      , 40      , 80])




#------------------------------------------------------------------------------
#
#  Poisson, inhomogeneous bc 
#  -- manufactured solution (sin*cos), source_proj = 'tilde_Pi'
#
#------------------------------------------------------------------------------

# runscript:
# results in runs_ppc/plots/poisson_inhom/pretzel_f_manu_poisson_sincos_nc***


ncs = np.array([2,    4    , 8    , 16 ]) #,   20 ])

# p : errors
errors = {
  2 : [0.0354, 0.00266, 0.000185, 1.1941502770333097e-05], #, 4.918703231636596e-06 ], #
  3 : [0.0052, 0.00221, 0.0001195, 7.014970182432616e-06], #, 2.860493270990481e-06  ],
  4 : [0.0014, 0.000324, 1.0995354545440399e-05, 2.2291512863116061e-07], #, 6.45846151422771e-08   ],
  5 : [0.00090735, 0.0001404, 2.18566927829333e-06,2.430188506824951e-08], # , 5.9083710694902156e-09  ],
}

# plot_errors(errors, ncs, title='Poisson inhom bc (smooth sol), source_proj = tilde\_Pi', filename='Poiss_inhom_P_L2.pdf', p_min=2, p_max=5)
plot_errors(errors, ncs, title='', filename='Poiss_inhom.pdf', p_min=2, p_max=5)



#------------------------------------------------------------------------------
#
#  Poisson, homogeneous bc 
#  -- manufactured solution (elliptic ring), source_proj = 'tilde_Pi'
#
#------------------------------------------------------------------------------

# runscript:
# results in runs_ppc/plots/poisson_hom/pretzel_f_manu_poisson_sincos_nc***


ncs = np.array([2,    4    , 8  , 16,  20  ])

# p : errors
errors = {
  2 : [1.00259, 0.9942020,  0.11599, 0.006920, 0.00335],
  3 : [1.0620, 0.7396260, 0.128115, 0.00892, 0.00480 ],
  4 : [0.81152, 0.3591, 0.13921, 0.010130, 0.00258 ],
  5 : [0.93075, 0.41536, 0.16493, 0.00684, 0.002582 ],
}

plot_errors(errors, ncs, title='Poisson hom bc (ellipse-shaped sol), source_proj = tilde\_Pi', filename='Poiss_hom.pdf', p_min=2, p_max=5)






#------------------------------------------------------------------------------
#
#  Maxwell, inhomogeneous bc 
#  -- manufactured solution (sin*cos with omega = pi), source_proj = 'tilde_Pi'
#
#------------------------------------------------------------------------------

# runscript:

ncs = np.array([2,   4    , 8    , 16  ])

# p : errors
errors = {
  2 : [0.1083959, 0.0076,   4.33e-04, 2.76e-05 ],
  3 : [0.01450,   0.00232,  1.54e-04, 1.20e-05 ],
  4 : [0.00287250, 0.000832, 1.85e-05, 6.11e-07 ],
  5 : [0.00133,   0.000173, 3.89e-06, 5.63e-08 ],
}

# plot_errors(errors, ncs, title='Maxwell inhom bc, P_L2 (ref exact sol)', filename='Max_inhom_P_L2.pdf', p_min=2, p_max=5)
plot_errors(errors, ncs, title='', filename='Max_inhom.pdf', p_min=2, p_max=5)



#------------------------------------------------------------------------------
#
#  Maxwell, homogeneous bc 
#  -- numerical ref solution (source = elliptic_J, omega2 = 170), source_proj = 'tilde_Pi'
#
#------------------------------------------------------------------------------

# runscript:

ncs = np.array([2,   4    , 8    , 16  ])

# p : errors
errors = {
  2 : [1.0001, 0.9947269, 1.033979, 0.682066709],
  3 : [1.0001, 1.001192, 1.3989013, 0.00828818],
  4 : [1.0194, 1.008645, 0.2904810, 0.00880522],
  5 : [1.0171, 1.00200, 0.117140, 0.00484423],
}

plot_errors(errors, ncs, title='Maxwell hom bc, P_L2 (ref num sol)', filename='Max_hom_P_L2.pdf', p_min=2, p_max=5)










### additional curves for comparison:



#------------------------------------------------------------------------------
#
#  Maxwell, inhomogeneous bc 
#  -- manufactured solution (sin*cos with omega = pi), P_geom source
#
#------------------------------------------------------------------------------

ncs = np.array([4    , 8    , 16  ])

# p : errors
errors = {
  2 : [0.013699, 0.00078,  4.76e-05 ],
  3 : [0.002930, 0.000172, 1.02e-05 ],
  4 : [0.001039, 1.93e-05, 8.28e-07 ],
  5 : [0.000175, 3.16e-06, 4.45e-08 ],
}

plot_errors(errors, ncs, title='Maxwell inhom bc, P_geom', filename='Max_inhom_P_geom.pdf', p_min=2, p_max=5)













#------------------------------------------------------------------------------
#
#  Maxwell, inhomogeneous bc 
#  -- manufactured solution (sin*cos with (BIG) omega2 = 170), P_L2 source
#
#------------------------------------------------------------------------------

ncs = np.array([4    , 8    , 16  ])

# p : errors
errors = {
  2 : [0.32464, 0.00125, 0.00010703 ],
  3 : [0.0475584, 0.001391, 5.4643264147035264e-05 ],
  4 : [0.01288, 0.000143, 1.8237382788751895e-06 ],
  5 : [0.00584, 3.699509278896773e-05, 3.69101104216334e-07 ],
}

plot_errors(errors, ncs, title='Maxwell inhom bc, P_L2 big omega', filename='Max_inhom_P_L2_big_omega.pdf', p_min=2, p_max=5)


#------------------------------------------------------------------------------
#
#  Maxwell, inhomogeneous bc 
#  -- manufactured solution (sin*cos with (BIG) omega2 = 170), P_geom source
#
#------------------------------------------------------------------------------

ncs = np.array([4    , 8    , 16  ])

# p : errors
errors = {
  2 : [0.021548,   0.00085, 0.0006603],
  3 : [0.0100, 0.00227,  9.377361738182322e-05 ],
  4 : [0.00187, 8.191111801244592e-05, 8.580896684084448e-07  ],
  5 : [0.001222, 1.3661424106039833e-05, 1.1102199927065212e-07 ],
}

plot_errors(errors, ncs, title='Maxwell inhom bc, P_geom big omega', filename='Max_inhom_P_geom_big_omega.pdf', p_min=2, p_max=5)

